Efficient Object Localization Using Convolutional Networks

Recent state-of-the-art performance on human-body pose estimation has been achieved with Deep Convolutional Networks (ConvNets). Traditional ConvNet architectures include pooling and sub-sampling layers which reduce computational requirements, introduce invariance and prevent over-training. These benefits of pooling come at the cost of reduced localization accuracy. We introduce a novel architecture which includes an efficient `position refinement' model that is trained to estimate the joint offset location within a small region of the image. This refinement model is jointly trained in cascade with a state-of-the-art ConvNet model to achieve improved accuracy in human joint location estimation. We show that the variance of our detector approaches the variance of human annotations on the FLIC dataset and outperforms all existing approaches on the MPII-human-pose dataset.

==> figures/create_results_plots_cvpr.m <==
clearvars; close all; clc;

c1 = [0, 0, 255];
c2 = [0, 153, 153];
c3 = [153, 0, 76];
c4 = [255, 0, 0];
c5 = [0, 0, 0];
colors = [c1; c2; c3; c4; c5] / 255;

plot_flic_best = false;
plot_mpii_best = true;
plot_flic_histogram = false;
plot_performance_vs_pooling = false;
plot_before_after = false;
plot_standard_cascade = false;
plot_with_without_dropout = false;

%% Load in data
disp('Loading data...');
addpath('..\..\matlab\export_fig\');
addpath('..\..\matlab\');
% load('.\dpm_results.mat');
load('..\..\tompson_nips2014\figures\ajainiclr_results.mat');
% load('.\modec_results.mat');

load('..\..\tompson_nips2014\figures\google_flic.mat');
load('..\..\tompson_nips2014\figures\modec_flic.mat');
load('..\..\tompson_nips2014\figures\eichner_flic.mat');
load('..\..\tompson_nips2014\figures\yang_flic.mat');
load('..\..\tompson_nips2014\figures\sapp_flic.mat');
load('..\..\tompson_nips2014\figures\google_lsp.mat');
load('..\..\tompson_nips2014\figures\johnson_lsp.mat');  % NOTE: This is not Johnson data at all (but is Dantone et al. 2013)!  See email with Alexander Toshev.

both_sides = false;

% MODEL DIRECTORIES
flic_4x = 'flic_small_big_9jnts_newcoords_dropout_joint';
flic_4x_reg = 'best_flic_4xreg';
flic_4x_stdreg = 'best_flic_4xstdreg';
flic_8x = 'flic_small_big_9jnts_8xpool_0.1js_dropout_joint';
flic_8x_reg = 'best_flic_8xreg';
flic_16x = 'flic_small_big_9jnts_16xpool_0.1js_dropout';
flic_16x_reg = 'best_flic_16xreg';
mpii_4x_reg = 'best_mpii_4xreg';
flic_p4_nodropout = 'flic_small_big_7jnts_2banks';

% BEST MODEL DIRECTORIES (choose from above)
best_flic = flic_4x_reg;
best_mpii = mpii_4x_reg;

% annoyingly the data from the google guys is not sampled evenly (so we
% can't average across joints).  Use cubic spline interp to resample.
google_flic = resampleData(google_flic);
modec_flic = resampleData(modec_flic);
eichner_flic = resampleData(eichner_flic);
yang_flic = resampleData(yang_flic);
sapp_flic = resampleData(sapp_flic);

% Load the nips results
flic_nips = importdata('..\..\torch\data\flic_small_big_7jnts_joint\results_te\uv_err_with_jnts.txt', ' ', 1);

% Load the current results
% flic_results = importdata('..\..\torch\data\flic_small_big_9jnts_newcoords_dropout_joint\results_te\uv_err.txt', ' ', 1);
flic = importdata(['..\..\torch\data\',best_flic,'\results_te\uv_err.txt'], ' ', 1);
mpii = importdata(['..\..\torch\data\',best_mpii,'\results_te\uv_err.txt'], ' ', 1);

flic_p4 = importdata(['..\..\torch\data\',flic_4x,'\results_te\uv_err.txt'], ' ', 1);
flic_p4_reg = importdata(['..\..\torch\data\',flic_4x_reg,'\results_te\uv_err.txt'], ' ', 1);
flic_p4_stdreg = importdata(['..\..\torch\data\',flic_4x_stdreg,'\results_te\uv_err.txt'], ' ', 1);
flic_p8 = importdata(['..\..\torch\data\',flic_8x,'\results_te\uv_err.txt'], ' ', 1);
flic_p8_reg = importdata(['..\..\torch\data\',flic_8x_reg,'\results_te\uv_err.txt'], ' ', 1);
flic_p16 = importdata(['..\..\torch\data\',flic_16x,'\results_te\uv_err.txt'], ' ', 1);
flic_p16_reg = importdata(['..\..\torch\data\',flic_16x_reg,'\results_te\uv_err.txt'], ' ', 1);

tr_flic_p4 = importdata(['..\..\torch\data\',flic_4x,'\results_tr\uv_err.txt'], ' ', 1);
tr_flic_p8 = importdata(['..\..\torch\data\',flic_8x,'\results_tr\uv_err.txt'], ' ', 1);
tr_flic_p16 = importdata(['..\..\torch\data\',flic_16x,'\results_tr\uv_err.txt'], ' ', 1);

flic_p4_nodropout = importdata(['..\..\torch\data\',flic_p4_nodropout,'\results_te\uv_err.txt'], ' ', 1);

% TEMP CODE:
mpii.textdata = {'threshold', 'head', 'neck', 'lsho', 'lelb', 'lwri', 'lhip', 'lkne', ...
  'lank', 'rsho', 'relb', 'rwri', 'rhip', 'rkne', 'rank'};
flic.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri', 'lhip','rhip'};
flic_p4.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri', 'lhip','rhip'};
flic_p4_reg.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri', 'lhip','rhip'};
flic_p4_stdreg.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri'};
flic_p8.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri', 'lhip','rhip'};
flic_p8_reg.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri', 'lhip','rhip'};
flic_p16.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri', 'lhip', 'rhip'};
% flic_p16_reg.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri'};
tr_flic_p4.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri', 'lhip','rhip'};
tr_flic_p8.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri', 'lhip','rhip'};
tr_flic_p16.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri', 'lhip','rhip'};
flic_p4_nodropout.textdata = {'threshold', 'face', 'lsho', 'lelb', 'lwri', 'rsho', 'relb', 'rwri'};
% END TEMP CODE

disp('Creating plots...');
%% FLIC wrist and elbow average performance
if plot_flic_best
  flic_legend_text = {'this work 4X', 'this work 8x', 'this work 16x', 'Tompson et al.', 'Toshev et al.', 'Jain et al.', 'MODEC','Yang et al.','Sapp et al.', ...
    }; %'Eichner et al.'};
  flic_legend_key = {'-','-','-','-','-','--','--','--','--','--'};

  if both_sides
    ave_nips = (getJnt(flic_nips, 'lelb') + getJnt(flic_nips, 'relb') + getJnt(flic_nips, 'lwri') + getJnt(flic_nips, 'rwri')) / 4;
    ave = (getJnt(flic, 'lelb') + getJnt(flic, 'relb') + getJnt(flic, 'lwri') + getJnt(flic, 'rwri')) / 4;
    ave_8x = (getJnt(flic_p8_reg, 'lelb') + getJnt(flic_p8_reg, 'relb') + getJnt(flic_p8_reg, 'lwri') + getJnt(flic_p8_reg, 'rwri')) / 4;
    ave_16x = (getJnt(flic_p16_reg, 'lelb') + getJnt(flic_p16_reg, 'relb') + getJnt(flic_p16_reg, 'lwri') + getJnt(flic_p16_reg, 'rwri')) / 4;
  else
    ave_nips = (getJnt(flic_nips, 'lelb') + getJnt(flic_nips, 'lwri')) / 2;
    ave = (getJnt(flic, 'lelb') + getJnt(flic, 'lwri')) / 2;
    ave_8x = (getJnt(flic_p8_reg, 'lelb') + getJnt(flic_p8_reg, 'lwri')) / 2;
    ave_16x = (getJnt(flic_p16_reg, 'lelb') + getJnt(flic_p16_reg, 'lwri')) / 2;
  end
  ave_icrl = (ajainiclr_results.lwri + ajainiclr_results.lelb + ajainiclr_results.lsho) / 3;
  ave_google = (google_flic.wri_y + google_flic.elb_y) / 2;
  ave_modec = (modec_flic.wri_y + modec_flic.elb_y) / 2;
  ave_eichner = (eichner_flic.wri_y + eichner_flic.elb_y) / 2;
  ave_yang = (yang_flic.wri_y + yang_flic.elb_y) / 2;
  ave_sapp = (sapp_flic.wri_y + sapp_flic.elb_y) / 2;

  hlegend = pretty_plot(colors, ...
    flic_legend_text, ...
    'SouthEast', ...
    flic_legend_key, ...
    [0 0.20 0 100], ...
    getJnt(flic, 'threshold')/100, ave*100, ...
    getJnt(flic_p8_reg, 'threshold')/100, ave_8x*100, ...
    getJnt(flic_p16_reg, 'threshold')/100, ave_16x*100, ...
    getJnt(flic_nips, 'threshold')/100, ave_nips*100, ...
    google_flic.x, ave_google*100, ...
    ajainiclr_results.threshold/100, ave_icrl, ...
    modec_flic.x, ave_modec*100, ...
    yang_flic.x, ave_yang*100, ...
    sapp_flic.x, ave_sapp*100); % eichner_flic.x, ave_eichner*100);

  legend('off');
  pos = get(gcf, 'Position'); pos(3) = pos(3) * 1.5; set(gcf, 'Position', pos);
  step_ticks_x = 0.025;
  set(gca,'XTick', 0:step_ticks_x:0.2)

  export_fig('best_flic_ave_wri_elb.pdf', gcf, '-pdf', '-a4');

  % pos = get(gcf, 'Position');
  % pos(3) = pos(3) * (1/0.85);
  % set(gcf, 'Position', pos);
  % set(gca, 'FontSize', 20, 'FontName', 'Nimbus Roman No9 L Regular');
  % xlabel('Normalized distance error (pixels)', 'FontSize', 20, 'FontName', 'Nimbus Roman No9 L Regular');
  % ylabel('Detection rate', 'FontSize', 20, 'FontName', 'Nimbus Roman No9 L Regular');
  set(gca,'XTick',0:0.02:0.2)
  set(gca,'YTick',0:10:100)
  hlegend = legend(flic_legend_text, 'Location', 'SouthEast', 'FontSize', 11);
  set(hlegend,'PlotBoxAspectRatioMode','manual');
  set(hlegend,'PlotBoxAspectRatio',[1 0.75 1]);
  leg_pos = get(hlegend, 'Position');
  leg_pos(2) = leg_pos(2) - 0.1;
  leg_pos(1) = leg_pos(1);
  set(hlegend,'position',leg_pos);

  export_fig('best_flic_ave_wri_elb_poster.pdf', gcf, '-pdf', '-a4');

  flic_legend_text_abstract = {'this work', 'Tompson et al.', 'Toshev et al.', 'Jain et al.', 'MODEC','Yang et al.','Sapp et al.', ...
    }; %'Eichner et al.'};
  flic_legend_key_abstract = {'-','-','-','-','-','--','--','--'};
  hlegend = pretty_plot(colors, ...
    flic_legend_text_abstract, ...
    'SouthEast', ...
    flic_legend_key_abstract, ...
    [0 0.20 0 100], ...
    getJnt(flic, 'threshold')/100, ave*100, ...
    getJnt(flic_nips, 'threshold')/100, ave_nips*100, ...
    google_flic.x, ave_google*100, ...
    ajainiclr_results.threshold/100, ave_icrl, ...
    modec_flic.x, ave_modec*100, ...
    yang_flic.x, ave_yang*100, ...
    sapp_flic.x, ave_sapp*100);
  set(hlegend,'PlotBoxAspectRatioMode','manual');
  set(hlegend,'PlotBoxAspectRatio',[1 0.7 1]);
  leg_pos = get(hlegend, 'Position');
  leg_pos(2) = leg_pos(2) - 0.06;
  leg_pos(1) = leg_pos(1);
  set(hlegend,'position',leg_pos);
  export_fig('best_flic_ave_wri_elb_abstract.pdf', gcf, '-pdf', '-a4');

  threshold = 0.05;
  disp(['Flick PCK @ ', num2str(threshold)]);

  printPCK('Yang et al.', yang_flic, threshold, both_sides);
  printPCK('Sapp et al.', sapp_flic, threshold, both_sides);
  printPCK('Eichner et al.', eichner_flic, threshold, both_sides);
  printPCK('MODEC et al.', modec_flic, threshold, both_sides);
  printPCK('Toshev et al.', google_flic, threshold, both_sides);
  printPCK('Jain et al.', ajainiclr_results, threshold, both_sides);
  printPCK('Tompson et al.', flic_nips, threshold, both_sides);
  printPCK('This work 4x', flic_p4_reg, threshold, both_sides);
  printPCK('This work 8x', flic_p8_reg, threshold, both_sides);
  printPCK('This work 16x', flic_p16_reg, threshold, both_sides);

  if false
    % Check then all visually
    % Wrist
    pretty_plot(colors, ...
      flic_legend_text, ...
      'NorthEast', ...
      flic_legend_key, ...
      [0 0.20 0 100], ...
      getJnt(flic, 'threshold')/100, (getJnt(flic, 'lwri') + getJnt(flic, 'rwri'))*50, ...
      getJnt(flic_nips, 'threshold')/100, (getJnt(flic_nips, 'lwri') + getJnt(flic_nips, 'rwri'))*50, ...
      google_flic.x, google_flic.wri_y*100, ...
      ajainiclr_results.threshold/100, ajainiclr_results.lwri, ...
      modec_flic.x, modec_flic.wri_y*100, ...
      yang_flic.x, yang_flic.wri_y*100, ...
      sapp_flic.x, sapp_flic.wri_y*100); % ,eichner_flic.x, eichner_flic.wri_y*100);
    pos = get(gcf, 'Position'); pos(3) = pos(3) * 1.5; set(gcf, 'Position', pos);
    legend off;
    title('Wrist');

    % Elbow
    pretty_plot(colors, ...
      flic_legend_text, ...
      'NorthEast', ...
      flic_legend_key, ...
      [0 0.20 0 100], ...
      getJnt(flic, 'threshold')/100, (getJnt(flic, 'lelb') + getJnt(flic, 'relb'))*50, ...
      getJnt(flic_nips, 'threshold')/100, (getJnt(flic_nips, 'lelb') + getJnt(flic_nips, 'relb'))*50, ...
      google_flic.x, google_flic.elb_y*100, ...
      ajainiclr_results.threshold/100, ajainiclr_results.lelb, ...
      modec_flic.x, modec_flic.elb_y*100, ...
      yang_flic.x, yang_flic.elb_y*100, ...
      sapp_flic.x, sapp_flic.elb_y*100); %,eichner_flic.x, eichner_flic.elb_y*100);
    pos = get(gcf, 'Position'); pos(3) = pos(3) * 1.5; set(gcf, 'Position', pos);
    legend off;
    title('Elbow');

    % Shoulder
    pretty_plot(colors, ...
      {'this work 4X', 'Tompson et al.', 'Jain et al.'}, ...
      'SouthEast', ...
      {'-','-', '-'}, ...
      [0 0.20 0 100], ...
      getJnt(flic, 'threshold')/100, (getJnt(flic, 'lsho') + getJnt(flic, 'rsho'))*50, ...
      getJnt(flic_nips, 'threshold')/100, (getJnt(flic_nips, 'lsho') + getJnt(flic_nips, 'rsho'))*50, ...
      ajainiclr_results.threshold/100, ajainiclr_results.lsho);
    pos = get(gcf, 'Position'); pos(3) = pos(3) * 1.5; set(gcf, 'Position', pos);
    title('Shoulder');

    % Face
    pretty_plot(colors, ...
      {'this work 4X', 'Tompson et al.'}, ...
      'SouthEast', ...
      {'-','-'}, ...
      [0 0.20 0 100], ...
      getJnt(flic, 'threshold')/100, getJnt(flic, 'face') * 100, ...
      getJnt(flic_nips, 'threshold')/100, getJnt(flic_nips, 'face') * 100);
    pos = get(gcf, 'Position'); pos(3) = pos(3) * 1.5; set(gcf, 'Position', pos);
    title('Face');
  else
    disp('NOT PLOTTING AVE CURVES TO CHECK TABLE NUMBERS!');
  end
  
  % FLIC legend
  figure;
  set(gcf,'Position',[200 200 850 82]);
  ncolors = size(colors, 1);
  for i = 1:length(flic_legend_text);
    plot(0,0,flic_legend_key{i}, 'Color',...
      colors(mod(i-1,ncolors)+1,:),'LineWidth',1.5); hold on;
  end
  hlegend = columnlegend(floor(length(flic_legend_text)/3), flic_legend_text, ...
    'boxoff', 'FontSize', 10, 'Location', 'NorthWest');
  axis([1 2 1 2]);
  axis off;
  set(gcf, 'Color', [1 1 1]);
  export_fig('flic_legend.pdf', gcf, '-pdf', '-a4', '-nocrop');
end

%% MPII Best Average joint
if plot_mpii_best
  mpii_legend_text = {'this work 4X'};
  mpii_legend_key = {'-'};
  
%   hlegend = pretty_plot(colors, ...
%     mpii_legend_text, ...
%     'SouthEast', ...
%     mpii_legend_key, ...
%     [0 0.50 0 100], ...
%     getJnt(mpii, 'threshold')/100, mean(mpii.data(:,2:end), 2)*100);
%   pos = get(gcf, 'Position');
%   pos(3) = pos(3) * 1.5;
%   set(gcf, 'Position', pos);
%   step_ticks_x = 0.05;
%   set(gca,'XTick', 0:step_ticks_x:0.5)
%   export_fig('best_mpii_average_valid.pdf', gcf, '-pdf', '-a4');

  load('distAll_from_leonid_11_11_2014.mat');  % accAll
  accAllOurs = accAll;
  load('distAll-mpii-noscale_vbig_rotate2_evalonmpii_test_pred_4_9_2015.mat');  % accAll
  accAllOurs2 = accAll;
  load('distAll-mpii-noscale_vbig_rotate2_scale_histogram_test_pred_4_9_2015.mat');  % accAll
  accAllOurs3 = accAll;
  load('distAll_from_leonid_11_14_2014_leonids_model.mat');
  accAllOursLeonid = accAll;
  threshold = 0:0.01:0.5;
  % columns 1-6: rankle rknee rhip lhip lknee lankle 
  % columns 7-12: rwrist relbow rsh lsh lelbow lwrist 
  % columns 13-14: neck head 
  % column 15: avg over upper body parts
  % column 16: avg over all body parts

  mpii_legend_text = {'this work 4X - scale norm', ...
                      'this work 4X - scale norm (test)', ...
                      'this work 4X - unnormalized', ...
                      'Pishchulin et al.'};
  mpii_legend_key = {'-', '-', '-', '-'};

  hlegend = pretty_plot(colors, ...
    mpii_legend_text, ...
    'SouthEast', ...
    mpii_legend_key, ...
    [0 0.50 0 100], ...
    threshold, accAllOurs(:,16),...
    threshold, accAllOurs2(:,16),...
    threshold, accAllOurs3(:,16),...
    threshold, accAllOursLeonid(:,16));
  pos = get(gcf, 'Position');
  pos(3) = pos(3) * 1.5;
  set(gcf, 'Position', pos);
  step_ticks_x = 0.05;
  set(gca,'XTick', 0:step_ticks_x:0.5)
  set(hlegend,'PlotBoxAspectRatioMode','manual');
  set(hlegend,'PlotBoxAspectRatio',[1 0.23 1]);
  leg_pos = get(hlegend, 'Position');
  leg_pos(2) = leg_pos(2) - 0.04;
  leg_pos(1) = leg_pos(1) - 0.003;
  set(hlegend,'position',leg_pos);
  export_fig('best_mpii_average_test.pdf', gcf, '-pdf', '-a4');

  hlegend = pretty_plot(colors, ...
    mpii_legend_text, ...
    'SouthEast', ...
    mpii_legend_key, ...
    [0 0.50 0 100], ...
    threshold, accAllOurs(:,16),...
    threshold, accAll(:,16));
  pos = get(gcf, 'Position');
  set(gca,'XTick', 0:0.1:0.5)
  export_fig('best_mpii_average_test_abstract.pdf', gcf, '-pdf', '-a4');
end

%% Histogram FLIC
if plot_flic_histogram
  jnt_names = importdata('..\..\data\datasets\FLIC\processed_data\test\jnt_names.txt');
  assert(strcmp(jnt_names(1), 'face'));
  assert(strcmp(jnt_names(4), 'lwri'));
  plot_pr_max = [0.7, 0.3, 0.3, 0.3];


  jnts = [1,2,3,4];
  jnts_names = {'Face', 'Shoulder', 'Elbow', 'Wrist'};
  for jnt_id = 1:length(jnts)
    jnt = jnts(jnt_id);

    % Process the regression model results 4x
    plot_err_max = 10.0;
    plot_histogram(['..\..\torch\data\',flic_4x_reg,'\results_te\te_uv_pos.mat'], ...
      jnt, plot_err_max, plot_pr_max(jnt_id), jnts_names{jnt_id});
    export_fig(['u_error_cascade_',jnt_names{jnt},'_4x.pdf'], gcf, '-pdf', '-a4');

    % Process the part model results 4x
    plot_histogram(['..\..\torch\data\',flic_4x,'\results_te\te_uv_pos.mat'], ...
      jnt, plot_err_max, plot_pr_max(jnt_id), jnts_names{jnt_id});
    export_fig(['u_error_part_',jnt_names{jnt},'_4x.pdf'], gcf, '-pdf', '-a4');

    % Process the regression model results 8x
    plot_err_max = 14.0;
    h = plot_histogram(['..\..\torch\data\',flic_8x_reg,'\results_te\te_uv_pos.mat'], ...
      jnt, plot_err_max, plot_pr_max(jnt_id), jnts_names{jnt_id});
    export_fig(['u_error_cascade_',jnt_names{jnt},'_8x.pdf'], gcf, '-pdf', '-a4');
    close(h);

    % Process the part model results 8x
    h = plot_histogram(['..\..\torch\data\',flic_8x,'\results_te\te_uv_pos.mat'], ...
      jnt, plot_err_max, plot_pr_max(jnt_id), jnts_names{jnt_id});
    export_fig(['u_error_part_',jnt_names{jnt},'_8x.pdf'], gcf, '-pdf', '-a4');
    close(h);

    % Process the regression model results 16x
    plot_err_max = 14.0;
    h = plot_histogram(['..\..\torch\data\',flic_16x_reg,'\results_te\te_uv_pos.mat'], ...
      jnt, plot_err_max, plot_pr_max(jnt_id), jnts_names{jnt_id});
    export_fig(['u_error_cascade_',jnt_names{jnt},'_16x.pdf'], gcf, '-pdf', '-a4');
    close(h);

    % Process the part model results 16x
    h = plot_histogram(['..\..\torch\data\',flic_16x,'\results_te\te_uv_pos.mat'], ...
      jnt, plot_err_max, plot_pr_max(jnt_id), jnts_names{jnt_id});
    export_fig(['u_error_part_',jnt_names{jnt},'_16x.pdf'], gcf, '-pdf', '-a4');
    close(h);
  end
end

%% Performance Vs Pooling
if plot_performance_vs_pooling
  if both_sides
    ave_4p = mean([getJnt(flic_p4, 'face'),...
                   getJnt(flic_p4, 'lsho'), getJnt(flic_p4, 'rsho'), ...
                   getJnt(flic_p4, 'lelb'), getJnt(flic_p4, 'relb'), ...
                   getJnt(flic_p4, 'lwri'), getJnt(flic_p4, 'rwri')], 2);
    ave_8p = mean([getJnt(flic_p8, 'face'),...
                   getJnt(flic_p8, 'lsho'), getJnt(flic_p8, 'rsho'), ...
                   getJnt(flic_p8, 'lelb'), getJnt(flic_p8, 'relb'), ...
                   getJnt(flic_p8, 'lwri'), getJnt(flic_p8, 'rwri')], 2);
    ave_16p = mean([getJnt(flic_p16, 'face'),...
                    getJnt(flic_p16, 'lsho'), getJnt(flic_p16, 'rsho'), ...
                    getJnt(flic_p16, 'lelb'), getJnt(flic_p16, 'relb'), ...
                    getJnt(flic_p16, 'lwri'), getJnt(flic_p16, 'rwri')], 2);

    tr_ave_4p = mean([getJnt(tr_flic_p4, 'face'),...
                      getJnt(tr_flic_p4, 'lsho'), getJnt(tr_flic_p4, 'rsho'), ...
                      getJnt(tr_flic_p4, 'lelb'), getJnt(tr_flic_p4, 'relb'), ...
                      getJnt(tr_flic_p4, 'lwri'), getJnt(tr_flic_p4, 'rwri')], 2);
    tr_ave_8p = mean([getJnt(tr_flic_p8, 'face'),...
                      getJnt(tr_flic_p8, 'lsho'), getJnt(tr_flic_p8, 'rsho'), ...
                      getJnt(tr_flic_p8, 'lelb'), getJnt(tr_flic_p8, 'relb'), ...
                      getJnt(tr_flic_p8, 'lwri'), getJnt(tr_flic_p8, 'rwri')], 2);
    tr_ave_16p = mean([getJnt(tr_flic_p16, 'face'),...
                       getJnt(tr_flic_p16, 'lsho'), getJnt(tr_flic_p16, 'rsho'), ...
                       getJnt(tr_flic_p16, 'lelb'), getJnt(tr_flic_p16, 'relb'), ...
                       getJnt(tr_flic_p16, 'lwri'), getJnt(tr_flic_p16, 'rwri')], 2);
  else
    ave_4p = mean([getJnt(flic_p4, 'face'), getJnt(flic_p4, 'lsho'), ...
                   getJnt(flic_p4, 'lelb'), getJnt(flic_p4, 'lwri')], 2);
    ave_8p = mean([getJnt(flic_p8, 'face'), getJnt(flic_p8, 'lsho'), ...
                   getJnt(flic_p8, 'lelb'), getJnt(flic_p8, 'lwri')], 2);
    ave_16p = mean([getJnt(flic_p16, 'face'), getJnt(flic_p16, 'lsho'), ...
                    getJnt(flic_p16, 'lelb'), getJnt(flic_p16, 'lwri')], 2);

    tr_ave_4p = mean([getJnt(tr_flic_p4, 'face'), getJnt(tr_flic_p4, 'lsho'), ...
                      getJnt(tr_flic_p4, 'lelb'), getJnt(tr_flic_p4, 'lwri')], 2);
    tr_ave_8p = mean([getJnt(tr_flic_p8, 'face'), getJnt(tr_flic_p8, 'lsho'), ...
                      getJnt(tr_flic_p8, 'lelb'), getJnt(tr_flic_p8, 'lwri')], 2);
    tr_ave_16p = mean([getJnt(tr_flic_p16, 'face'), getJnt(tr_flic_p16, 'lsho'), ...
                       getJnt(tr_flic_p16, 'lelb'), getJnt(tr_flic_p16, 'lwri')], 2);
  end

  % hlegend = pretty_plot(colors, ...
  %   {'4x pool', '8x pool', '16x pool'}, ...
  %   'SouthEast', ...
  %   {'-', '-', '-'}, ...
  %   [0 0.20 0 100], ...
  %   getJnt(flic_p4, 'threshold')/100, ave_4p*100, ...
  %   getJnt(flic_p8, 'threshold')/100, ave_8p*100, ...
  %   getJnt(flic_p16, 'threshold')/100, ave_16p*100);
  % export_fig('pooling_test.pdf', gcf, '-pdf', '-a4');
  % 
  % hlegend = pretty_plot(colors, ...
  %   {'4x pool', '8x pool', '16x pool'}, ...
  %   'SouthEast', ...
  %   {'-', '-', '-'}, ...
  %   [0 0.20 0 100], ...
  %   getJnt(tr_flic_p4, 'threshold')/100, tr_ave_4p*100, ...
  %   getJnt(tr_flic_p8, 'threshold')/100, tr_ave_8p*100, ...
  %   getJnt(tr_flic_p16, 'threshold')/100, tr_ave_16p*100);
  % export_fig('pooling_train.pdf', gcf, '-pdf', '-a4');

  hlegend = pretty_plot(colors, ...
    {'4x pool', '8x pool', '16x pool'}, ...
    'SouthEast', ...
    {'-', '-', '-'}, ...
    [0 0.20 0 100], ...
    getJnt(flic_p4, 'threshold')/100, getJnt(flic_p4, 'face')*100, ...
    getJnt(flic_p8, 'threshold')/100, getJnt(flic_p8, 'face')*100, ...
    getJnt(flic_p16, 'threshold')/100, getJnt(flic_p16, 'face')*100);
  pos = get(gcf, 'Position');
  pos(3) = pos(3) * 1.5;
  set(gcf, 'Position', pos);
  export_fig('pooling_test_face.pdf', gcf, '-pdf', '-a4');
end

%% Performance Before / After
if plot_before_after
  ba_colors = [c1; c1; c2; c2; c3; c3] / 255;
  hlegend = pretty_plot(ba_colors, ...
    {'4x pool', '4x pool cascade', '8x pool', '8x pool cascade', '16x pool', '16x pool cascade'}, ...
    'SouthEast', ...
    {'--', '-', '--', '-', '--', '-'}, ...
    [0 0.20 0 100], ...
    getJnt(flic_p4, 'threshold')/100, getJnt(flic_p4, 'face')*100, ...
    getJnt(flic_p4_reg, 'threshold')/100, getJnt(flic_p4_reg, 'face')*100, ...
    getJnt(flic_p8, 'threshold')/100, getJnt(flic_p8, 'face')*100, ...
    getJnt(flic_p8_reg, 'threshold')/100, getJnt(flic_p8_reg, 'face')*100, ...
    getJnt(flic_p16, 'threshold')/100, getJnt(flic_p16, 'face')*100, ...
    getJnt(flic_p16_reg, 'threshold')/100, getJnt(flic_p16_reg, 'face')*100);
  leg_old_pos = get(hlegend, 'Position');
  set(hlegend,'PlotBoxAspectRatioMode','manual');
  set(hlegend,'PlotBoxAspectRatio',[1 0.5 1]);
  leg_pos = get(hlegend, 'Position');
  leg_pos(2) = leg_pos(2) - 0.060;
  leg_pos(1) = leg_pos(1) + 0.005;
  set(hlegend,'position',leg_pos);
  export_fig('before_after_face.pdf', gcf, '-pdf', '-a4');

  hlegend = pretty_plot(ba_colors, ...
    {'4x pool', '4x pool cascade', '8x pool', '8x pool cascade', '16x pool', '16x pool cascade'}, ...
    'SouthEast', ...
    {'--', '-', '--', '-', '--', '-'}, ...
    [0 0.20 0 100], ...
    getJnt(flic_p4, 'threshold')/100, getJnt(flic_p4, 'lwri')*100, ...
    getJnt(flic_p4_reg, 'threshold')/100, getJnt(flic_p4_reg, 'lwri')*100, ...
    getJnt(flic_p8, 'threshold')/100, getJnt(flic_p8, 'lwri')*100, ...
    getJnt(flic_p8_reg, 'threshold')/100, getJnt(flic_p8_reg, 'lwri')*100, ...
    getJnt(flic_p16, 'threshold')/100, getJnt(flic_p16, 'lwri')*100, ...
    getJnt(flic_p16_reg, 'threshold')/100, getJnt(flic_p16_reg, 'lwri')*100);
  leg_old_pos = get(hlegend, 'Position');
  set(hlegend,'PlotBoxAspectRatioMode','manual');
  set(hlegend,'PlotBoxAspectRatio',[1 0.5 1]);
  leg_pos = get(hlegend, 'Position');
  leg_pos(2) = leg_pos(2) - 0.060;
  leg_pos(1) = leg_pos(1) + 0.005;
  set(hlegend,'position',leg_pos);
  export_fig('before_after_lwri.pdf', gcf, '-pdf', '-a4');
end

%% standard cascade
if plot_standard_cascade
  hlegend = pretty_plot(colors, ...
    {'shared features', 'baseline'}, ...
    'SouthEast', ...
    {'-', '-'}, ...
    [0 0.20 0 100], ...
    getJnt(flic_p4, 'threshold')/100, getJnt(flic_p4, 'lelb')*100, ...
    getJnt(flic_p4_stdreg, 'threshold')/100, getJnt(flic_p4_stdreg, 'lelb')*100);
  export_fig('stdreg_lelb.pdf', gcf, '-pdf', '-a4');

  hlegend = pretty_plot(colors, ...
    {'shared features', 'baseline'}, ...
    'SouthEast', ...
    {'-', '-'}, ...
    [0 0.20 0 100], ...
    getJnt(flic_p4, 'threshold')/100, getJnt(flic_p4, 'lwri')*100, ...
    getJnt(flic_p4_stdreg, 'threshold')/100, getJnt(flic_p4_stdreg, 'lwri')*100);
  export_fig('stdreg_lwri.pdf', gcf, '-pdf', '-a4');
end

%% With / Without Spatial Dropout
if plot_with_without_dropout
  hlegend = pretty_plot(colors, ...
    {'with Spatial Dropout', 'without Spatial Dropout'}, ...
    'SouthEast', ...
    {'-', '-'}, ...
    [0 0.20 0 100], ...
    getJnt(flic_p4, 'threshold')/100, getJnt(flic_p4, 'lelb')*100, ...
    getJnt(flic_p4_nodropout, 'threshold')/100, getJnt(flic_p4_nodropout, 'lelb')*100);
  export_fig('no_dropout_lelb.pdf', gcf, '-pdf', '-a4');

  hlegend = pretty_plot(colors, ...
    {'with Spatial Dropout', 'without Spatial Dropout'}, ...
    'SouthEast', ...
    {'-', '-'}, ...
    [0 0.20 0 100], ...
    getJnt(flic_p4, 'threshold')/100, getJnt(flic_p4, 'lwri')*100, ...
    getJnt(flic_p4_nodropout, 'threshold')/100, getJnt(flic_p4_nodropout, 'lwri')*100);
  export_fig('no_dropout_lwri.pdf', gcf, '-pdf', '-a4');
end



==> figures/create_sample_flic_images.m <==
clearvars; close all; clc;

disp('HAVE YOU RUN data/create_FLIC_predictions.m yet?');
prompt = 'y / n: ';
result = input(prompt, 's');

if ~strcmp(result, 'y') 
  error('Stopping early');
end

load('../../data/flic_predictions/data/pred_uv.mat');
% image_dir = 'C:/Users/tompson/Documents/processed_flic_test/';
% output_dir = 'C:/Users/tompson/Desktop/FLIC_testset_pred/';

image_dir = '~/flic_test/';
output_dir = './sample_flic_images/';

downsample_ratio = 2;
addpath('../../data/utils/');
addpath('../../matlab/export_fig/');
addpath('../../data/flic_predictions/utils/');

c1 = [0, 0, 255];
c2 = [0, 153, 153];
c3 = [153, 0, 76];
c4 = [255, 0, 0];
c5 = [0, 0, 0];
c6 = [76, 255, 76];
colors = [c1; c2; c3; c4; c5; c6] / 255;

% Get the data
filenames = importdata([image_dir, 'img_filenames.txt']);

iface = lookupPart('face');
ilsho = lookupPart('lsho');
ilelb = lookupPart('lelb');
ilwri = lookupPart('lwri');
irsho = lookupPart('rsho');
irelb = lookupPart('relb');
irwri = lookupPart('rwri');

% FLIC samples from the google paper
% imgs = [find(ismember(filenames, 'along-came-polly-00117151_02590.jpg')),...
%   find(ismember(filenames, 'along-came-polly-00117181_02593.jpg')),...  % Not the one they used but we do better
%   find(ismember(filenames, 'funny-girl-dvd-video-00184781_09440.jpg')),...
%   find(ismember(filenames, 'funny-girl-dvd-video-00187111_09513.jpg')),...
%   find(ismember(filenames, 'hitch-00155861_12551.jpg')),...
%   find(ismember(filenames, 'battle-cry-00157711_06151.jpg')),...
%   find(ismember(filenames, 'bend-of-the-river-00116721_06712.jpg'))];

% All the FLIC images
imgs = 1:length(filenames);

mkdir(output_dir);

% We pad the input image (so that the convnet image is a multiple of 16),
% so take that into account here...

for i = 1:length(imgs)
  display([num2str(i), ' of ', num2str(length(imgs))]);
  ind = imgs(i);
  filename = filenames{ind};
  im = imread([image_dir, '/', filename]);
  pjnt = flic_pred(:,:,ind)';
  
  clf;
  imshow(im); hold on;
  
  assert(size(im, 1) == 480);
  assert(size(im, 2) == 720);
  
  % Draw a skeleton
  msho = (pjnt(ilsho,:) +  pjnt(irsho,:)) ./ 2;
  
  %plot([msho(1), pjnt(iface,1)],  [msho(2), pjnt(iface,2)], '-', 'Color', getColor(5), 'LineWidth', 3);
  %plot(pjnt([ilsho,irsho],1), pjnt([ilsho,irsho],2), '-', 'Color', getColor(2), 'LineWidth', 3);
  plot(pjnt([ilsho,ilelb],1), pjnt([ilsho,ilelb],2), '-', 'Color', colors(4,:), 'LineWidth', 3);
  plot(pjnt([ilelb,ilwri],1), pjnt([ilelb,ilwri],2), '-', 'Color', colors(2,:), 'LineWidth', 3);
  plot(pjnt([irsho,irelb],1), pjnt([irsho,irelb],2), '-', 'Color', colors(3,:), 'LineWidth', 3);
  plot(pjnt([irelb,irwri],1), pjnt([irelb,irwri],2), '-', 'Color', colors(6,:), 'LineWidth', 3);
  
  % Annotate the joints
  plot(pjnt(ilsho,1), pjnt(ilsho,2), 'o', 'Color', colors(1,:), 'MarkerSize',6, 'LineWidth', 4);%,'MarkerFaceColor',colors(1,:))
  plot(pjnt(ilelb,1), pjnt(ilelb,2), 'o', 'Color', colors(1,:), 'MarkerSize',6, 'LineWidth', 4);%,'MarkerFaceColor',colors(1,:))
  plot(pjnt(ilwri,1), pjnt(ilwri,2), 'o', 'Color', colors(1,:), 'MarkerSize',6, 'LineWidth', 4);%,'MarkerFaceColor',colors(1,:))
  plot(pjnt(irsho,1), pjnt(irsho,2), 'o', 'Color', colors(1,:), 'MarkerSize',6, 'LineWidth', 4);%,'MarkerFaceColor',colors(1,:))
  plot(pjnt(irelb,1), pjnt(irelb,2), 'o', 'Color', colors(1,:), 'MarkerSize',6, 'LineWidth', 4);%,'MarkerFaceColor',colors(1,:))
  plot(pjnt(irwri,1), pjnt(irwri,2), 'o', 'Color', colors(1,:), 'MarkerSize',6, 'LineWidth', 4);%,'MarkerFaceColor',colors(1,:))
  
%   plot(pjnt(iface,1), pjnt(iface,2), 'o', 'Color', colors(1,:), 'MarkerSize',6, 'LineWidth', 4);%,'MarkerFaceColor',colors(1,:))
  
  drawnow;
  
  export_fig([output_dir,'/pred_',filename(1:end-4),'.pdf'], gcf, '-pdf');
  export_fig([output_dir,'/pred_',filename(1:end-4),'.jpg'], gcf, '-a1', '-jpg');
end






==> figures/create_sample_mpii_images.m <==
clearvars; close all; clc;

disp('HAVE YOU RUN data/create_MPII_predictions.m yet?');
prompt = 'y / n: ';
result = input(prompt, 's');

if ~strcmp(result, 'y') 
  error('Stopping early');
end

disp('Loading data...');
load('../../data/mpii_predictions/data/detections.mat');
load('../../data/datasets/mpii-human-pose/mpii_human_pose_v1_u12/mpii_human_pose_v1_u12.mat');
image_dir = 'C:\Users\tompson\Documents\mpii_images\';
output_dir = 'C:\Users\tompson\Desktop\MPII_pred\';

% c1 = [0, 0, 255];
% c2 = [0, 153, 153];
% c3 = [153, 0, 76];
% c4 = [255, 0, 0];
% c5 = [0, 0, 0];
% c6 = [76, 255, 76];
% c7 = [138,43,226];
% colors = [c1; c2; c3; c4; c5; c6; c7] / 255;

% % https://color.adobe.com/Aspirin-C-color-theme-251864/
% c1 = [34 83 120] * 1.2;
% c2 = [22 149 163] * 1.2;
% c3 = [172 240 242];
% c4 = [243 255 226];
% c5 = [235 127 0];
% colors = [c1; c2; c3; c4; c5] / 255;

% % Custom compound (with modifications)
% c1 = [20 133 204];
% c2 = [61 117 153];
% c3 = [0 255 217];
% c4 = [255 255 255];
% c5 = [204 0 0];
% colors = [c1; c2; c3; c4; c5] / 255;

c1 = [243 255 226];
c2 = [0 0 204];
c3 = [0 0 204];
c4 = [243 255 226];
% c5 = [235 127 0];
c5 = [204 0 0];
colors = [c1; c2; c3; c4; c5] / 255;

joints_map = containers.Map(output_joints, 1:length(output_joints));

ilwri = joints_map('lwri');
irwri = joints_map('rwri');
ilsho = joints_map('lsho');
irsho = joints_map('rsho');
ilelb = joints_map('lelb');
irelb = joints_map('relb');

ilkne = joints_map('lkne');
irkne = joints_map('rkne');
ilhip = joints_map('lhip');
irhip = joints_map('rhip');
ilank = joints_map('lank');
irank = joints_map('rank');

ineck = joints_map('neck');
ihead = joints_map('head');

disp('Plotting data...');
h = figure;
addpath('../matlab/export_fig');
rng(0);
% examples = 1:length(annolist);
% xmargins = ones(1, length(annolist)) * 0.2;
% ymargins = ones(1, length(annolist)) * 0.2;

examples = {'7167_002292157.jpg', '4561_002954197.jpg', '2431_003926505.jpg',...
  '2490_003992253.jpg','11071_004567574.jpg','11072_004567574.jpg',...
  '3349_005343460.jpg','8614_006313016.jpg','11726_006526174.jpg',...
  '1586_009206699.jpg','7230_078391693.jpg','10139_078926300.jpg',...
  '8907_082214488.jpg','6748_082635921.jpg','9073_082875807.jpg',...
  '9235_083322926.jpg'};
xmargins = [0.3, 0.3, 0.2,...
  0.3, 0.5, 0.3, ...
  0.4, 0.2, 0.8, ...
  0.35, 0.2, 0.5, ...
  0.2, 0.3, 0.4, ...
  0.45];
ymargins = [0.2, 0.2, 0.1,...
  0.1, 0.2, 0.2, ...
  0.3, 0.2, 0.2, ...
  0.2, 0.4, 0.2, ...
  0.2, 0.1, 0.2, ...
  0.2];
if iscell(examples)
  strs = examples;
  examples = zeros(1, length(strs));
  % Collect the filenames into a hash_table
  img_files = cell(1,length(RELEASE_img_index));
  for i = 1:length(RELEASE_img_index)
    iimg = RELEASE_img_index(i);
    img_files{i} = [num2str(i),'_',RELEASE.annolist(iimg).image.name];
  end
  img_files_map = containers.Map(img_files, 1:length(img_files));
  % Now look up the example strings
  for i = 1:length(strs)
    examples(i) = img_files_map(strs{i});
  end
end

iexample = 1;
mkdir(output_dir);
for i = examples
  clf;
  display([num2str(i), ' of ', num2str(length(examples))]);
  j = i;
  iimg = RELEASE_img_index(j);
  iperson = RELEASE_person_index(j);
  filename = [image_dir, RELEASE.annolist(iimg).image.name];
  im = imread(filename);
  imshow(im); hold on;
  x = keypointsAll{j}(:,1);
  y = keypointsAll{j}(:,2);
%   torso = RELEASE.annolist(iimg).annorect(iperson).objpos;
%   scatter(torso.x, torso.y, 100, 'bo','LineWidth', 2);

  % Crop the image around the joints (we have to do this here rather than
  % in latex because otherwise the joint annotations wont be constant size
  
  xmin = min(x);
  xmax = max(x);
  xdist = xmax - xmin;
  xmin = xmin - xdist * xmargins(iexample);
  xmax = xmax + xdist * xmargins(iexample);
  ymin = min(y);
  ymax = max(y);
  ydist = ymax - ymin;
  ymin = ymin - ydist * ymargins(iexample);
  ymax = ymax + ydist * ymargins(iexample);
  
  xmin = max(xmin, 1);
  xmax = min(xmax, size(im, 2));
  ymin = max(ymin, 1);
  ymax = min(ymax, size(im, 1));
  
  axis([xmin, xmax, ymin, ymax]);

  plot_safe(x, y, [ilsho,ilelb], colors(1,:));
  plot_safe(x, y, [ilelb,ilwri], colors(2,:));
  plot_safe(x, y, [irsho,irelb], colors(3,:));
  plot_safe(x, y, [irelb,irwri], colors(4,:));

  plot_safe(x, y, [ilhip,ilkne], colors(1,:));
  plot_safe(x, y, [ilkne,ilank], colors(2,:));
  plot_safe(x, y, [irhip,irkne], colors(3,:));
  plot_safe(x, y, [irkne,irank], colors(4,:));
  
  inds = find(x > 0);
  scatter(x(inds), y(inds), 100, colors(5,:), '+','LineWidth', 2);
  scatter(x(inds), y(inds), 100, colors(5,:), 'o','LineWidth', 2);
    
  drawnow;
  export_fig([output_dir, 'pred_',num2str(j),'_',RELEASE.annolist(iimg).image.name], gcf, '-jpg', '-a2');
  export_fig([output_dir, 'pred_',num2str(j),'_',RELEASE.annolist(iimg).image.name], gcf, '-pdf', '-a2');
  
  iexample = iexample + 1;
end

==> figures/getJnt.m <==
function [ data ] = getJnt( import_data, jnt )

assert(length(import_data.textdata) == size(import_data.data,2));

% find the joint
ijnt = 0;
for i = 1:length(import_data.textdata)
  if strcmp(import_data.textdata{i}, jnt)
    ijnt = i;
  end
end
assert(ijnt ~= 0)

data = import_data.data(:, ijnt);

end

==> figures/plot_histogram.m <==
function [ h ] = plot_histogram( te_uv_pos_filename, jnt, plot_err_max, plot_pr_max, jnts_name )
  h = figure;
  load(te_uv_pos_filename);
  err_u = squeeze(pos_gt(jnt,1,:) - pos_pred(jnt,1,:));
  err_u_in_bounds = err_u(find(err_u <= plot_err_max & err_u >= -plot_err_max));
  std_u = std(err_u_in_bounds);
  edges = [-plot_err_max-1:1:plot_err_max+1] - 0.5;
  counts = hist(err_u_in_bounds, edges);
  centers = edges + 0.5;
  counts = counts(2:end-1);
  centers = centers(2:end-1);
  bar(centers, counts / length(err_u_in_bounds));
  axis([min(centers)-0.6 max(centers)+0.6 0 plot_pr_max]); grid on;
  set(gca,'YTick', 0:0.1:plot_pr_max);
  set(gca,'XTick', min(centers):2:max(centers));
  set(gca,'FontSize',14)
  ylabel('Probabiltiy');
  xlabel('Prediction Error (X)');
  pos = get(gcf, 'Position');
  pos(3) = pos(3) * 0.65;
  pos(4) = pos(4) * 0.5;
  set(gcf, 'Position', pos);
  set(gcf, 'Color', [1 1 1]);
  text(-plot_err_max*0.95, plot_pr_max*0.85, ['STD = ',num2str(std_u, '%.2f')], 'FontSize', 14,...
    'BackgroundColor', 'white', 'EdgeColor', 'black', 'LineWidth', 1.0);
  title(jnts_name, 'FontSize', 14);
end



==> figures/plot_safe.m <==
function [  ] = plot_safe( x, y, inds, color )
  if x(inds(1)) > 0 && x(inds(2)) > 0
    plot(x(inds), y(inds), '-', 'Color', color, 'LineWidth', 3);
  end
end



==> figures/pretty_plot.m <==
function [hlegend] = pretty_plot(colors, legend_text, location, plot_types, axis_val, varargin)

ncolors = size(colors, 1);

figure;

assert(mod(length(varargin), 2) == 0);
nplots = length(varargin) / 2;

for i = 1:nplots
  plot(varargin{(i-1)*2+1}, varargin{(i-1)*2+2},plot_types{i},'Color',...
    colors(mod(i-1,ncolors)+1,:),'LineWidth',1.5);
  hold on;
end

xlabel('Normalized distance','FontSize',14);
ylabel('Detection rate, %','FontSize',14);
set(gca,'FontSize',14);
grid on;
axis(axis_val);
set(gcf, 'Color', [1 1 1]);
hlegend = legend(legend_text, 'Location', location, 'FontSize', 10);

pos = get(gcf, 'Position');
pos(3) = pos(3) * 0.65;
pos(4) = pos(4) * 0.8;
set(gcf, 'Position', pos);

step_ticks_x = 0.05;
set(gca,'XTick', axis_val(1):step_ticks_x:axis_val(2))
step_ticks_y = 10;
set(gca,'YTick', axis_val(3):step_ticks_y:axis_val(4))


end



==> figures/printPCK.m <==
function [ ] = printPCK( name, data, threshold, both_sides )

jnts_str = '      & Head & Shoulder & Elbow & Wrist';
str = [name];

assert(isstruct(data)) 

if isfield(data, 'threshold')
  % Jain ICLR results (no head results and only left side)
  ind = find((data.threshold/100) >= threshold, 1, 'first');
  str = [str, ' & - & ', num2str(data.lsho(ind),'%.1f'), ' & ', num2str(data.lelb(ind),'%.1f'),...
    ' & ', num2str(data.lwri(ind),'%.1f')];
elseif isfield(data, 'textdata')
  % Tompson NIPS, Jain ACCV or Tompson CVPR
  ind = find((getJnt(data, 'threshold')/100) >= threshold, 1, 'first');
  head = getJnt(data, 'face');
  if both_sides
    sho = (getJnt(data, 'lsho') + getJnt(data, 'rsho')) / 2;
    elb = (getJnt(data, 'lelb') + getJnt(data, 'relb')) / 2;
    wri = (getJnt(data, 'lwri') + getJnt(data, 'rwri')) / 2;
  else
    sho = getJnt(data, 'lsho');
    elb = getJnt(data, 'lelb');
    wri = getJnt(data, 'lwri');
  end
  str = [str, ' & ', num2str(head(ind)*100,'%.1f'), ' & ', num2str(sho(ind)*100,'%.1f'), ' & ', ...
  num2str(elb(ind)*100,'%.1f'), ' & ', num2str(wri(ind)*100,'%.1f')];
else
  % Results from the google paper (no head and no shoulder)
  ind = find(data.x >= threshold, 1, 'first');
  str = [str, ' & - & - & ', num2str(data.elb_y(ind) * 100,'%.1f'), ' & ', ...
    num2str(data.wri_y(ind) * 100,'%.1f')];
end

str = [str, ' \\'];

% disp(jnts_str);
disp(str);

end



==> figures/resampleData.m <==
function [ new_data ] = resampleData( data )

new_data = data;

xmax = min(max(data.wri_x(:)), max(data.elb_x(:)));
xmin = max(min(data.wri_x(:)), min(data.elb_x(:)));

xvals = linspace(xmin, xmax, 100);
new_data.wri_y = spline(data.wri_x, data.wri_y, xvals);
new_data.elb_y = spline(data.elb_x, data.elb_y, xvals);

new_data.wri_x = xvals;
new_data.elb_x = xvals;
new_data.x = xvals;

end


